From a quantum world to our classical Universe

Modern cosmological theories invoke the idea that all structure in the Universe originates from quantum fluctuations. Understanding the quantum-to-classical transition for these fluctuations is of central importance not only for the foundations of quantum theory, but also for observational astronomy. In my contribution, I review the essential features of this transition, emphasizing in particular the role of Alexei Starobinsky.

==> scale.py <==
#!/usr/bin python3
# -*- coding: utf-8 -*-

# https://docs.astropy.org/en/stable/cosmology/
from astropy.cosmology import Planck15  # Planck 2015
# https://numpy.org/doc/stable/reference/generated/numpy.arange.html
import numpy as np
# https://matplotlib.org/tutorials/introductory/pyplot.html
import matplotlib.pyplot as plt

# inflation end at z > e25 (gr-qc/0504018)
zRange = list(range(1090)) + [1e25]
hConst = Planck15.H(zRange)

xList = [1./(ele + 1) for ele in zRange] + [1./(1e25 * np.exp(30) + 1), 1./(1e25 * np.exp(60) + 1)]
print(xList[-4:])
yQuant = (1./hConst).insert(-1, [1./hConst[-1], 1./hConst[-1]])
print(yQuant[-4:])

with open("scaleDat.txt", "w") as fout:
	for ele in zip(xList, [ele.value for ele in yQuant]):
		fout.write("\t".join(map(str, ele)) + "\n")

# np.savetxt("scaleDat.txt", )

plt.plot(xList, yQuant)
plt.plot(xList[:-1], [1e-15 * ele for ele in xList[:-1]])
plt.xscale('log')
plt.yscale('log')
plt.show()

